Learning transitions of topological surface codes

For the surface code, topological quantum order allows one to encode logical quantum information in a robust, long-range entangled many-body quantum state. However, if an observer probes this quantum state by performing measurements on the underlying qubits, thereby collecting an ensemble of highly correlated classical snapshots, two closely related questions arise: (i) do measurements decohere the topological order of the quantum state; and (ii) how much of the logical information can one learn from the snapshots? Here we address these questions for measurements in a uniform basis on all qubits. We find that for generic measurement angles, sufficiently far away from the Clifford X, Y, and Z directions (such as the X+Y+Z basis) the logical information is never lost in one of the following two ways: (i) for weak measurement, the topological order is absolutely robust; (ii) for projective measurement, the quantum state inevitably collapses, but the logical quantum information is faithfully transferred from the quantum system to the observer in the form of a tomographically complete classical shadow. At these generic measurement angles and in the projective-measurement limit, the measurement ensemble enforced by Born probabilities can be represented by a 2D tensor network that can be fermionized into a disordered, free-fermion network model in symmetry class DIII, which gives rise to a Majorana "metal" phase. When the measurement angle is biased towards the X or Z limits, a critical angle indicates the threshold of a learning transition beyond which the classical shadow no longer reveals full tomographic information (but reduces to a measurement of the logical X or Z state). This learning transition can be described in the language of the network model as a "metal to insulator" transition...

==> figs_long_paper/notebook_interactive_sphere/Fullsphere_minimalistic_3D.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85bdff36",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Package loading etc.\n",
    "using GLMakie\n",
    "using CairoMakie, Colors, ColorSchemes\n",
    "#figsdir = \"../XXZ_surfacecode_mainfigs/drawn_figs/\"\n",
    "figsdir = \"diagrams/\"\n",
    "\n",
    "include(\"MeshLine.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40fbd3eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "function sphere(r, C)   # r: radius; C: center [cx,cy,cz]\n",
    "    n = 40\n",
    "    u = range(0, π/2; length = n)\n",
    "    v = range(0, π/2; length = n)\n",
    "    x = C[1] .+ r*cos.(u) * sin.(v)'\n",
    "    y = C[2] .+ r*sin.(u) * sin.(v)'\n",
    "    z = C[3] .+ r*ones(n) * cos.(v)'\n",
    "    return x, y, z\n",
    "end\n",
    "\n",
    "function give_bymu(mupi, nupi)\n",
    "    theta = acos(sin(mupi * π) * cos(nupi * π))\n",
    "\n",
    "    if theta == 0.0\n",
    "        phi = 0.0\n",
    "    elseif cos(mupi * π) / sin(theta) > 1\n",
    "        phi = 0.5π\n",
    "    else\n",
    "        phi = asin(cos(mupi * π) / sin(theta))\n",
    "    end\n",
    "\n",
    "    beta = asinh(cot(theta))\n",
    "    betad = 2real(atanh(exp(-(beta + 1im * phi))))\n",
    "    phid = 2imag(atanh(exp(-(beta + 1im * phi))))\n",
    "    #if X_w+Y_w+Z_w!=1\n",
    "    #    println(\"Careful! Sum of X+Y+Z is only\"*string(X_w+Y_w+Z_w))\n",
    "    #end\n",
    "    return beta, phi, betad, phid, theta, phi\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "775dfc9f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Set Data\n",
    "\n",
    "#Main array\n",
    "tc_pi_array_adj = zeros(14,18);\n",
    "#                        ϕ   0.05   0.10   0.11   0.12   0.13   0.14  0.15   \n",
    "                            #0.16   0.17   0.18   0.19   0.20.  0.25.  0.30   0.35   0.40.  0.45.  0.50\n",
    "tc_pi_array_adj[1,:]  = [0.145, 0.145, 0.145, 0.145, 0.145, 0.145, 0.145, \n",
    "                            0.145, 0.145, 0.145, 0.145, 0.145, 0.145, 0.145, 0.145, 0.145, 0.145, 0.145]; #theta=0.05\n",
    "tc_pi_array_adj[2,:]  = [0.153, 0.153, 0.153, 0.153, 0.153, 0.153, 0.153, \n",
    "                            0.153, 0.153, 0.153, 0.153, 0.153, 0.153, 0.153, 0.153, 0.153, 0.153, 0.153]; #theta=0.10\n",
    "tc_pi_array_adj[3,:]  = [0.171, 0.171, 0.171, 0.171, 0.171, 0.171, 0.171,\n",
    "                            0.171, 0.171, 0.171, 0.171, 0.171, 0.172, 0.172, 0.173, 0.174, 0.175, 0.173]; #theta=0.15\n",
    "tc_pi_array_adj[4,:]  = [0.187, 0.187, 0.187, 0.187, 0.187, 0.187, 0.187, \n",
    "                            0.187, 0.187, 0.187, 0.187, 0.187, 0.188, 0.188, 0.189, 0.189, 0.190, 0.179]; #theta=0.16\n",
    "tc_pi_array_adj[5,:]  = [0.203, 0.203, 0.203, 0.203, 0.203, 0.203, 0.203, \n",
    "                            0.203, 0.203, 0.203, 0.203, 0.203, 0.204, 0.204, 0.204, 0.204, 0.205, 0.187]; #theta=0.17\n",
    "tc_pi_array_adj[6,:]  = [0.219, 0.219, 0.219, 0.219, 0.219, 0.219, 0.219, \n",
    "                            0.219, 0.219, 0.219, 0.219, 0.219, 0.219, 0.219, 0.219, 0.219, 0.220, 0.196]; #theta=0.18\n",
    "tc_pi_array_adj[7,:]  = [0.234, 0.234, 0.234, 0.234, 0.234, 0.234, 0.234, \n",
    "                            0.234, 0.234, 0.234, 0.234, 0.234, 0.234, 0.234, 0.234, 0.234, 0.235, 0.210]; #theta=0.19\n",
    "tc_pi_array_adj[8,:]  = [0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, \n",
    "                            0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.20\n",
    "tc_pi_array_adj[9,:]  = [0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250,\n",
    "                             0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.25 trivial\n",
    "tc_pi_array_adj[10,:]  = [0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, \n",
    "                            0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.30\n",
    "tc_pi_array_adj[11,:]  = [0.175, 0.186, 0.191, 0.198, 0.205, 0.250, 0.250, \n",
    "                            0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.35\n",
    "tc_pi_array_adj[12,:]  = [0.156, 0.167, 0.171, 0.175, 0.180, 0.185, 0.190, \n",
    "                            0.197, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.40 0.11-14 interpolated\n",
    "tc_pi_array_adj[13,:]  = [0.148, 0.156, 0.159, 0.163, 0.167, 0.171, 0.175, \n",
    "                            0.183, 0.191, 0.202, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.45 0.11-14 interpolate\n",
    "tc_pi_array_adj[14,:] = [0.145, 0.153, 0.158, 0.162, 0.166, 0.170, 0.173, \n",
    "                            0.179, 0.187, 0.196, 0.210, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250, 0.250]; #theta=0.50 0.11-14 interpolate\n",
    "\n",
    "tc_pi_array_phi0 = [0.145, 0.153, 0.171, 0.205, 0.25, 0.205, 0.171, 0.153, 0.145, 0.1429];\n",
    "tc_pi_adj_array_phi0 = [0.145, 0.153, 0.171, 0.178, 0.185, 0.192, 0.199, 0.205, 0.25, 0.205, 0.171, 0.153, 0.145, 0.1429];\n",
    "\n",
    "tcπ_array_adj_completearray_2 = zeros(15,19)\n",
    "tcπ_array_adj_completearray_2[1,:] = [0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429]\n",
    "tcπ_array_adj_completearray_2[2:end,1] = tc_pi_adj_array_phi0\n",
    "tcπ_array_adj_completearray_2[2:end,2:end] = tc_pi_array_adj;\n",
    "\n",
    "tcπ_array_normal_completearray_4 = zeros(11,19);\n",
    "\n",
    "#Set 3D coordinates\n",
    "phi_array = [0.0, 0.05, 0.10, 0.11, 0.12, 0.13, 0.14, 0.15, 0.16, 0.17, 0.18, 0.19, 0.20, 0.25, 0.30, 0.35, 0.40, 0.45, 0.50] .* π\n",
    "theta_array = [0.05, 0.10, 0.15, 0.16, 0.17, 0.18, 0.19, 0.20, 0.25, 0.30, 0.35, 0.40, 0.45, 0.50] .* π\n",
    "\n",
    "d3_x_m_3 = zeros(15,19)\n",
    "d3_y_m_3 = zeros(15,19)\n",
    "d3_z_m_3 = zeros(15,19)\n",
    "\n",
    "for jj in 2:15\n",
    "    for j in 1:19\n",
    "        theta=theta_array[jj-1]\n",
    "        phi=phi_array[j]\n",
    "        d3_x_m_3[jj,j] = cos(theta) * tcπ_array_adj_completearray_2[jj,j]\n",
    "        d3_y_m_3[jj,j] = sin(theta)*sin(phi) * tcπ_array_adj_completearray_2[jj,j]\n",
    "        d3_z_m_3[jj,j] = sin(theta)*cos(phi) * tcπ_array_adj_completearray_2[jj,j]\n",
    "    end\n",
    "end\n",
    "tcπ_0=0.1429\n",
    "#d3_z[end] = tcπ_0\n",
    "\n",
    "d3_x_m_3[1,:] = [0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429, 0.1429]\n",
    "d3_y_m_3[1,:] = zeros(19)\n",
    "d3_z_m_3[1,:] = [0.0, 0.000005, 0.00001, 0.000015, 0.00002, 0.000025, 0.00003, 0.00003, 0.00004, 0.000045, 0.00005, 0.000055, 0.00006, 0.000065, 0.00007, 0.000075, 0.00008, 0.00009, 0.00010 ];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8a7f54eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Purple surface\n",
    "\n",
    "mu_pi_array_for_limit = [0.0; 0.00125; 0.0025; 0.005; 0.01:0.01:0.5;]\n",
    "limit_array = zeros(length(mu_pi_array_for_limit))\n",
    "for k in 1:length(mu_pi_array_for_limit)\n",
    "    mupi = mu_pi_array_for_limit[k]\n",
    "    nupi = 0.0\n",
    "    if 0.31<=mupi<=0.33\n",
    "        while give_bymu(mupi, nupi)[5]<0.20π\n",
    "            nupi += 0.001\n",
    "        end\n",
    "        if nupi==0.0\n",
    "            limit_array[k] = 0.0\n",
    "        else\n",
    "            limit_array[k] = nupi - 0.012\n",
    "        end\n",
    "    elseif 0.33<=mupi<=0.38\n",
    "        while give_bymu(mupi, nupi)[5]<0.20π\n",
    "            nupi += 0.001\n",
    "        end\n",
    "        if nupi==0.0\n",
    "            limit_array[k] = 0.0\n",
    "        else\n",
    "            limit_array[k] = nupi + 0.00\n",
    "        end\n",
    "    elseif mupi<=0.42\n",
    "        while give_bymu(mupi, nupi)[5]<0.20π\n",
    "            nupi += 0.001\n",
    "        end\n",
    "        if nupi==0.0\n",
    "            limit_array[k] = 0.0\n",
    "        else\n",
    "            limit_array[k] = nupi - 0.001\n",
    "        end\n",
    "    elseif mupi==0.43\n",
    "        while give_bymu(mupi, nupi)[5]<0.2025π\n",
    "            nupi += 0.001\n",
    "        end\n",
    "        if nupi==0.0\n",
    "            limit_array[k] = 0.0\n",
    "        else\n",
    "            limit_array[k] = nupi - 0.003\n",
    "        end\n",
    "    elseif mupi==0.44 || mupi==0.45\n",
    "        while give_bymu(mupi, nupi)[5]<0.205π\n",
    "            nupi += 0.001\n",
    "        end\n",
    "        if nupi==0.0\n",
    "            limit_array[k] = 0.0\n",
    "        else\n",
    "            limit_array[k] = nupi - 0.003\n",
    "        end\n",
    "    else\n",
    "        while give_bymu(mupi, nupi)[5]<(0.25+mupi-0.5)π\n",
    "            nupi += 0.001\n",
    "        end\n",
    "        if nupi==0.0\n",
    "            limit_array[k] = 0.0\n",
    "        else\n",
    "            limit_array[k] = nupi - 0.003\n",
    "        end\n",
    "    end\n",
    "end\n",
    "\n",
    "rangenumber = 201\n",
    "mupi_array = [0.0; 0.00125; 0.0025;  0.005; 0.01:0.01:0.5;]\n",
    "mupi_matrix = zeros(length(mupi_array), rangenumber)\n",
    "nupi_matrix = zeros(length(mupi_array), rangenumber)\n",
    "for j in 1:length(mupi_array)\n",
    "    mupi = mupi_array[j]\n",
    "    for k in 1:rangenumber\n",
    "        nupi = limit_array[j] + (0.25-limit_array[j]) * 2 * (k-1) / (rangenumber-1)\n",
    "        mupi_matrix[j,k] = mupi\n",
    "        nupi_matrix[j,k] = nupi\n",
    "    end\n",
    "end\n",
    "\n",
    "purple_x = zeros(length(mupi_array), rangenumber)\n",
    "purple_y = zeros(length(mupi_array), rangenumber)\n",
    "purple_z = zeros(length(mupi_array), rangenumber)\n",
    "\n",
    "\n",
    "d3_x_m_purple_surface = zeros(length(mupi_array), rangenumber)\n",
    "d3_y_m_purple_surface = zeros(length(mupi_array), rangenumber)\n",
    "d3_z_m_purple_surface = zeros(length(mupi_array), rangenumber)\n",
    "\n",
    "\n",
    "for jj in 1:length(mupi_array)\n",
    "    for j in 1:rangenumber\n",
    "        mupi=mupi_matrix[jj,j]\n",
    "        nupi=nupi_matrix[jj,j]\n",
    "        #d3_x_2[(jj-1)*11+j] = cos(theta) * tcπ_array_normal_completearray[jj,j]\n",
    "        #d3_y_2[(jj-1)*11+j] = sin(theta)*sin(phi) * tcπ_array_normal_completearray[jj,j]\n",
    "        #d3_z_2[(jj-1)*11+j] = sin(theta)*cos(phi) * tcπ_array_normal_completearray[jj,j]\n",
    "        d3_x_m_purple_surface[jj,j] = sin(mupi*π)*sin(nupi*pi) * 0.25 \n",
    "        d3_y_m_purple_surface[jj,j] = cos(mupi*π) * 0.25\n",
    "        d3_z_m_purple_surface[jj,j] = sin(mupi*π)*cos(nupi*pi) * 0.25\n",
    "    end\n",
    "end\n",
    "#tcπ_0=0.1429;\n",
    "#d3_z[end] = tcπ_0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e876e541",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Define Extra functions\n",
    "function verts(xs,ys,zs)\n",
    "    [Point3f(xs[i], ys[i], zs[i]) for i in eachindex(xs)]\n",
    "end\n",
    "function surface2MeshInvert(xs,ys,zs)\n",
    "    meshobj = GLMakie.Makie.surface2mesh(xs,ys,zs)\n",
    "    #trifaces = CairoMakie.GeometryBasics.GLTriangleFace[]\n",
    "    trifaces = CairoMakie.GeometryBasics.GLTriangleFace[]\n",
    "    for f in  meshobj.faces\n",
    "        a, b, c, d = Tuple(f)\n",
    "        append!(trifaces, CairoMakie.GeometryBasics.GLTriangleFace[(a, c,b), (a, d,c), (b, d,c), (a, d,b)])\n",
    "    end\n",
    "    return CairoMakie.GeometryBasics.Mesh(verts(xs,ys,zs), trifaces)\n",
    "end\n",
    "function surface2Mesh(xs,ys,zs)\n",
    "    meshobj = GLMakie.Makie.surface2mesh(xs,ys,zs)\n",
    "    #trifaces = CairoMakie.GeometryBasics.GLTriangleFace[]\n",
    "    trifaces = CairoMakie.GeometryBasics.GLTriangleFace[]\n",
    "    for f in  meshobj.faces\n",
    "        a, b, c, d = Tuple(f)\n",
    "        #append!(trifaces, CairoMakie.GeometryBasics.GLTriangleFace[(a, b, c), (a, c, d), (b, c, d), (a, b, d)])\n",
    "        append!(trifaces, CairoMakie.GeometryBasics.GLTriangleFace[(a, b, c), (a, c, d), (b, c, d), (a, b, d)])\n",
    "    end\n",
    "    return CairoMakie.GeometryBasics.Mesh(verts(xs,ys,zs), trifaces)\n",
    "end\n",
    "function appendMeshSurface!(mesh,xs,ys,zs)\n",
    "    meshobj = CairoMakie.Makie.surface2mesh(xs,ys,zs)\n",
    "    for f in  meshobj.faces\n",
    "        a, b, c, d = Tuple(f)\n",
    "        #append!(trifaces, CairoMakie.GeometryBasics.GLTriangleFace[(a, b, c), (a, c, d), (b, c, d), (a, b, d)])\n",
    "        append!(mesh.faces, CairoMakie.GeometryBasics.GLTriangleFace[(a, b, c), (a, c, d), (b, c, d), (a, b, d)])\n",
    "    end\n",
    "    append!(mesh.position, meshobj.position)\n",
    "    return mesh\n",
    "end\n",
    "function selfdualline(ψ)\n",
    "    θ = acos(sin(ψ) * cos(π / 4))\n",
    "    ϕ = atan(cos(ψ), sin(ψ) * sin(π / 4))\n",
    "    return θ, ϕ\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "da12f4aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Lines\n",
    "#blue line\n",
    "function blue_line_points(X_sign, Z_sign, Y_sign, XZ_swapped; thetapiarray::Vector{Float64}=[0.0, 0.05, 0.10, 0.15, 0.20, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5], tc_pi_array_phi0::Vector{Float64}=[0.143, 0.145, 0.153, 0.171, 0.205, 0.25, 0.205, 0.171, 0.153, 0.145, 0.1429])\n",
    "    blue_line_points_array = Vector{Point3f}(undef, length(thetapiarray))\n",
    "    if XZ_swapped\n",
    "        for i in 1:length(thetapiarray)\n",
    "            blue_line_points_array[i] = Point3f(X_sign*sin(thetapiarray[i]*π) * tc_pi_array_phi0[i],\n",
    "                                        Z_sign*cos(thetapiarray[i]*π) * tc_pi_array_phi0[i],\n",
    "                                        Y_sign*0.0)\n",
    "        end\n",
    "    else\n",
    "        for i in 1:length(thetapiarray)\n",
    "            blue_line_points_array[i] = Point3f(X_sign*cos(thetapiarray[i]*π) * tc_pi_array_phi0[i],\n",
    "                                        Z_sign*sin(thetapiarray[i]*π) * tc_pi_array_phi0[i],\n",
    "                                        Y_sign*0.0)\n",
    "        end\n",
    "    end\n",
    "    return blue_line_points_array\n",
    "end\n",
    "#orange line\n",
    "function orange_line_points(X_sign, Y_sign, Z_sign, XZ_swapped; thetapiarray::Vector{Float64}=[0.0, 0.05, 0.10, 0.15, 0.16, 0.17, 0.18, 0.19, 0.20, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5], tc_pi_orange::Vector{Float64}=[0.1429, 0.145, 0.153, 0.173, 0.179, 0.187, 0.196, 0.21, 0.25, 0.25, 0.25, 0.25, 0.25, 0.25, 0.25])\n",
    "    orange_line_points_array = Vector{Point3f}(undef, length(thetapiarray))\n",
    "    if XZ_swapped\n",
    "        for i in 1:length(thetapiarray)\n",
    "            orange_line_points_array[i] = Point3f(X_sign*0.0,\n",
    "                                            Z_sign*cos(thetapiarray[i]*π) * tc_pi_orange[i],\n",
    "                                            Y_sign*sin(thetapiarray[i]*π) * tc_pi_orange[i])\n",
    "        end\n",
    "    else \n",
    "        for i in 1:length(thetapiarray)\n",
    "            orange_line_points_array[i] = Point3f(X_sign*cos(thetapiarray[i]*π) * tc_pi_orange[i],\n",
    "                                            Z_sign*0.0,\n",
    "                                            Y_sign*sin(thetapiarray[i]*π) * tc_pi_orange[i])\n",
    "        end\n",
    "    end\n",
    "    #@show orange_line_points_array[1]\n",
    "    return orange_line_points_array\n",
    "end\n",
    "thetapiarray = [0.0, 0.05, 0.10, 0.15, 0.16, 0.17, 0.18, 0.19, 0.20, 0.25, 0.3, 0.35, 0.4, 0.45, 0.5]\n",
    "xdata_t_2 = [tcπ_array_adj_completearray_2[end,1:3]; tcπ_array_adj_completearray_2[end,8:end];] .* sin.(π.*thetapiarray)\n",
    "ydata_t_2 = [tcπ_array_adj_completearray_2[end,1:3]; tcπ_array_adj_completearray_2[end,8:end];] .* cos.(π.*thetapiarray);\n",
    "#purple selfdual line\n",
    "NN=200\n",
    "selfdual_x = zeros(NN+1)\n",
    "selfdual_y = zeros(NN+1)\n",
    "selfdual_z = zeros(NN+1)\n",
    "for j in 0:NN\n",
    "    selfdualtheta, selfdualphi = selfdualline(π/2*j/NN)\n",
    "    selfdual_x[1+j] = sin(selfdualtheta) * cos(selfdualphi) .* 0.25\n",
    "    selfdual_y[1+j] = sin(selfdualtheta) * sin(selfdualphi) .* 0.25\n",
    "    selfdual_z[1+j] = cos(selfdualtheta) .* 0.25\n",
    "end\n",
    "#Red line\n",
    "function red_line_points(X_sign, Y_sign, Z_sign, XZ_swapped;thetapi_array_line::Vector{Float64}=[0.25, 0.3, 0.35, 0.4, 0.45, 0.5], phipi_array_line::Vector{Float64}=[0.0, 0.05, 0.14, 0.175, 0.19, 0.20])\n",
    "    red_line_points_array = Vector{Point3f}(undef, length(thetapi_array_line))\n",
    "    if XZ_swapped\n",
    "        for i in 1:length(thetapi_array_line)\n",
    "            red_line_points_array[i] = Point3f(X_sign*sin(thetapi_array_line[i]*π)*cos(phipi_array_line[i]*π) *0.25,\n",
    "                                        Y_sign*cos(thetapi_array_line[i]*π)*0.25,\n",
    "                                        Z_sign*sin(thetapi_array_line[i]*π)*sin(phipi_array_line[i]*π)*0.25)\n",
    "        end\n",
    "    else\n",
    "        for i in 1:length(thetapi_array_line)\n",
    "            red_line_points_array[i] = Point3f(X_sign*cos(thetapi_array_line[i]*π)*0.25,\n",
    "                                        Y_sign*sin(thetapi_array_line[i]*π)*cos(phipi_array_line[i]*π) *0.25,\n",
    "                                        Z_sign*sin(thetapi_array_line[i]*π)*sin(phipi_array_line[i]*π)*0.25)\n",
    "        end\n",
    "    end\n",
    "    return red_line_points_array\n",
    "end\n",
    "#Faint XY line\n",
    "function faintxy_line_points(X_sign, Y_sign, Z_sign, XZ_swapped; thetapiarray::Vector{Float64}=[0.20:0.001:0.5;], tc_pi_faintxy::Vector{Float64}=[0.25 for _ in 1:301])\n",
    "    faintxy_line_points_array = Vector{Point3f}(undef, length(thetapiarray))\n",
    "    if XZ_swapped\n",
    "        for i in 1:length(thetapiarray)\n",
    "            faintxy_line_points_array[i] = Point3f(X_sign*0.0,\n",
    "                                            Z_sign*cos(thetapiarray[i]*π) * tc_pi_faintxy[i],\n",
    "                                            Y_sign*sin(thetapiarray[i]*π) * tc_pi_faintxy[i])\n",
    "        end\n",
    "    else \n",
    "        for i in 1:length(thetapiarray)\n",
    "            faintxy_line_points_array[i] = Point3f(X_sign*cos(thetapiarray[i]*π) * tc_pi_faintxy[i],\n",
    "                                            Z_sign*0.0,\n",
    "                                            Y_sign*sin(thetapiarray[i]*π) * tc_pi_faintxy[i])\n",
    "        end\n",
    "    end\n",
    "    #@show faintxy_line_points_array[1]\n",
    "    return faintxy_line_points_array\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3cc791c3",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Set parameters for plot\n",
    "redlinewidth=0.003\n",
    "redmarkersize=0.0065\n",
    "orangelinewidth=0.0025\n",
    "orangemarkersize=0.005\n",
    "bluelinewidth=0.0025\n",
    "bluemarkersize=0.005\n",
    "pinkmarkersize=0.009\n",
    "\n",
    "shading_purplesurface = true\n",
    "shading_bluesurface = true\n",
    "\n",
    "blue_depthshift = -0.01\n",
    "orange_depthshift = -0.0099\n",
    "red_depthshift = -0.03\n",
    "arrow_depthshift = -0.01"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "57d9d5ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Plot Interactive 3D Figure\n",
    "GLMakie.activate!()\n",
    "#VOLLSTÄNDIGE BLOCHSPHERE MIT DATEN AUS BEIDEN SEITEN\n",
    "#fig = Figure(backgroundcolor=:transparent, size = (2250, 3000))\n",
    "fig = Figure(#backgroundcolor=:transparent, \n",
    "size = (1500, 1500))\n",
    "ax = Axis3(fig[1,1], aspect = (1, 1, 1), width = 1350, height = 1350,\n",
    "xlabel=L\"t_x\",\n",
    "ylabel=L\"t_y\",\n",
    "zlabel=L\"t_z\",\n",
    "# Figure (a)\n",
    "azimuth=0.25π,\n",
    "elevation=0.12π,\n",
    "limits=(-0.315,0.315,-0.315,0.315,-0.315,0.315),\n",
    "# Figure (b)\n",
    "#azimuth=0.25π,\n",
    "#elevation=0.5π,\n",
    "#limits=(-0.315,0.315,-0.315,0.315,-0.315,0.315),\n",
    "# Figure (c)\n",
    "#limits=(-0.425,0.425,-0.425,0.425,-0.425,0.425),\n",
    "#azimuth=0.5π,\n",
    "#elevation=0.0π,\n",
    "xgridvisible=false,\n",
    "ygridvisible=false,\n",
    "zgridvisible=false,\n",
    "xlabelvisible=false,\n",
    "ylabelvisible=false,\n",
    "zlabelvisible=false,\n",
    "xticksvisible=false,\n",
    "yticksvisible=false,\n",
    "zticksvisible=false,\n",
    "xticklabelsvisible=false,\n",
    "yticklabelsvisible=false,\n",
    "zticklabelsvisible=false,\n",
    "xspinesvisible=false,\n",
    "yspinesvisible=false,\n",
    "zspinesvisible=false,\n",
    "#backgroundcolor=:transparent\n",
    "#xypanelvisible=false,\n",
    ")\n",
    "\n",
    "#FIRST OCTANT\n",
    "\n",
    "#surface\n",
    "#Shadow sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(-d3_x_m_3[1:9,:], -d3_z_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(-0.17677669, -0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(-0.19976416, -0.14694631, 0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "#right\n",
    "# surface!(ax,  d3_z_m_3[1:9,:], d3_x_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshright = surface2Mesh(-d3_z_m_3[1:9,:], -d3_x_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(-0.17677669, -0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(-0.14694631, -0.19976416, 0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, -d3_z_m_purple_surface[:,:], -d3_x_m_purple_surface[:,:], d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface)\n",
    "\n",
    "#SECOND OCTANT\n",
    "\n",
    "#surface\n",
    "#Shadow sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(-d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(-0.17677669, 0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(-0.19976416, 0.14694631, 0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(-d3_z_m_3[1:9,:], d3_x_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(-0.17677669, 0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(-0.14694631, 0.19976416, 0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "#top\n",
    "surface!(ax, -d3_z_m_purple_surface[:,:], d3_x_m_purple_surface[:,:], d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface, backlight=1.0)\n",
    "\n",
    "#THIRD OCTANT\n",
    "\n",
    "#surface\n",
    "#sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(d3_x_m_3[1:9,:], -d3_z_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(0.17677669, -0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(0.19976416, -0.14694631, 0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(d3_z_m_3[1:9,:], -d3_x_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(0.17677669, -0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(0.14694631, -0.19976416, 0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, d3_z_m_purple_surface[:,:], -d3_x_m_purple_surface[:,:], d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface, backlight=1.0)\n",
    "\n",
    "#FOURTH OCTANT\n",
    "\n",
    "#surface\n",
    "#sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(0.17677669, 0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(0.19976416, 0.14694631, 0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(d3_z_m_3[1:9,:], d3_x_m_3[1:9,:], d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(0.17677669, 0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(0.14694631, 0.19976416, 0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, d3_z_m_purple_surface[:,:], d3_x_m_purple_surface[:,:], d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface)\n",
    "\n",
    "\n",
    "#FIFTH OCTANT\n",
    "\n",
    "#surface\n",
    "#sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(-d3_x_m_3[1:9,:], -d3_z_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(-0.17677669, -0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(-0.19976416, -0.14694631, -0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(-d3_z_m_3[1:9,:], -d3_x_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(-0.17677669, -0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(-0.14694631, -0.19976416, -0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, -d3_z_m_purple_surface[:,:], -d3_x_m_purple_surface[:,:], -d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface, backlight=1.0)\n",
    "\n",
    "#SIXTH OCTANT\n",
    "\n",
    "#surface\n",
    "#sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(-d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(-0.17677669, 0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(-0.19976416, 0.14694631, -0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(-d3_z_m_3[1:9,:], d3_x_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(-0.17677669, 0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(-0.14694631, 0.19976416, -0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, -d3_z_m_purple_surface[:,:], d3_x_m_purple_surface[:,:], -d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface, backlight=1.0)\n",
    "\n",
    "#SEVENTH OCTANT\n",
    "\n",
    "#surface\n",
    "#sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(d3_x_m_3[1:9,:], -d3_z_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(0.17677669, -0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(0.19976416, -0.14694631, -0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(d3_z_m_3[1:9,:], -d3_x_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(0.17677669, -0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(0.14694631, -0.19976416, -0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, d3_z_m_purple_surface[:,:], -d3_x_m_purple_surface[:,:], -d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#EIGHTTH OCTANT\n",
    "\n",
    "#surface\n",
    "#sphere\n",
    " #surface!(ax, -sphere(0.25, [0,0,0])[1],-sphere(0.25, [0,0,0])[2],sphere(0.25, [0,0,0])[3], color=[(:black, 0.05) for _ in 1:40, _ in 1:40])#, transparency=false)\n",
    "\n",
    "#left\n",
    "# surface!(ax,  d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], d3_y_m_3[1:9,:], color=tcπ_array_normal_completearray_4[1:5,:],colormap=ColorScheme(range(colorant\"rgb(111 194 244)\", ColorSchemes.Purples[5], length=100)))\n",
    "meshleft = surface2MeshInvert(d3_x_m_3[1:9,:], d3_z_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshleft.position, Point3f(0.17677669, 0.17677669, 0.0))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position), 9,18))\n",
    "push!(meshleft.position, Point3f(0.19976416, 0.14694631, -0.031639535))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),18,length(meshleft.position)-1))\n",
    "push!(meshleft.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshleft.position),27,18))\n",
    "mesh!(ax, meshleft,color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "meshright = surface2Mesh(d3_z_m_3[1:9,:], d3_x_m_3[1:9,:], -d3_y_m_3[1:9,:])\n",
    "push!(meshright.position, Point3f(0.17677669, 0.17677669, 0.0))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position), 18,9))\n",
    "push!(meshright.position, Point3f(0.14694631, 0.19976416, -0.031639535))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),length(meshright.position)-1,18))\n",
    "push!(meshright.faces, CairoMakie.GeometryBasics.GLTriangleFace(length(meshright.position),18,27)) #maybe invert order\n",
    "mesh!(ax, meshright, color=colorant\"rgb(111 194 244)\", shading=shading_bluesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "#top\n",
    "surface!(ax, d3_z_m_purple_surface[:,:], d3_x_m_purple_surface[:,:], -d3_y_m_purple_surface[:,:], color=zeros(size(d3_x_m_purple_surface)[1],size(d3_x_m_purple_surface)[2]), colormap=ColorScheme(range(ColorSchemes.Purples[5], ColorSchemes.Purples[5], length=100)), shading=shading_purplesurface, backlight=1.0)\n",
    "\n",
    "\n",
    "\n",
    "#Plot lines for all octants\n",
    "for j in [-1,1]\n",
    "    for k in [-1,1]\n",
    "        for l in [-1,1]\n",
    "            for m in [false,true]\n",
    "                #Red critical line\n",
    "                MeshLine.meshlines!(ax, red_line_points(j, k, l, m); color=:red3, width=redlinewidth, depth_shift=red_depthshift)\n",
    "                meshscatter!(ax, red_line_points(j, k, l, m), color=:red3, markersize=redmarkersize, depth_shift=red_depthshift)\n",
    "                #Blue Line in XZ plane\n",
    "                MeshLine.meshlines!(ax, blue_line_points(j, k, l, m); color=colorant\"rgb(37, 150, 190)\",  width=bluelinewidth, depth_shift=blue_depthshift)\n",
    "                meshscatter!(ax, blue_line_points(j, k, l, m), color=colorant\"rgb(37, 150, 190)\", markersize=bluemarkersize, depth_shift=blue_depthshift)\n",
    "                #Orange Line in XY/YZ plane\n",
    "                MeshLine.meshlines!(ax, orange_line_points(j, k, l, m)[1:9]; color=:orange,  width=orangelinewidth, depth_shift=orange_depthshift)\n",
    "                meshscatter!(ax, orange_line_points(j, k, l, m)[1:9], color=:orange, markersize=orangemarkersize, depth_shift=orange_depthshift)\n",
    "                #XZ Self-dual point (pink)\n",
    "                meshscatter!(ax, red_line_points(j, k, l, m)[1], color=colorant\"rgb(224, 0, 192)\", markersize=pinkmarkersize, depth_shift=red_depthshift)\n",
    "                #Faint XY line\n",
    "                \n",
    "                for n in 1:20:length(faintxy_line_points(j, k, l, m))\n",
    "                    MeshLine.meshlines!(ax, faintxy_line_points(j, k, l, m)[n:min(n+10,end)]; color=(ColorSchemes.Purples[7], 0.1),  width=orangelinewidth, depth_shift=orange_depthshift)\n",
    "                end\n",
    "            end\n",
    "        end\n",
    "    end\n",
    "end\n",
    "meshscatter!(ax, orange_line_points(1, 1, -1, true)[1], color=:pink, markersize=0.01)\n",
    "\n",
    "push_light!(ax.scene, DirectionalLight(RGBf(0.15, 0.15, 0.15), Vec3f(-1, 1, -1)))\n",
    "\n",
    "#save(figsdir*\"Fullsphere_3D_Blochsphere_3D.png\", fig)\n",
    "#Axis arrows\n",
    "arrows3d!(ax, Point3f.([(-0.28, 0, 0), (0, -0.28, 0), (0, 0, -0.28)]), Vec3f.([(0.58, 0, 0), (0, 0.58, 0), (0, 0, 0.58)]); shaftlength=50, tipradius=0.7, tiplength=2, shaftradius=0.2, depth_shift=arrow_depthshift)\n",
    "#arrows2d!(ax, Point3f.([(-0.28, 0, 0), (0, -0.28, 0), (0, 0, -0.28)]), Vec3f.([(0.58, 0, 0), (0, 0.58, 0), (0, 0, 0.58)]); shaftwidth=8, tipwidth=20, tiplength=25, color=:black, depth_shift=-0.9,)\n",
    "\n",
    "\n",
    "#save(figsdir*\"Fullsphere_3D_Blochsphere_3D_witharrows.png\", fig)\n",
    "display(fig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4c5522d9",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.12",
   "language": "julia",
   "name": "julia-1.12"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs_long_paper/notebook_interactive_sphere/MeshLine.jl <==
module MeshLine
using LinearAlgebra
using Rotations
using GeometryBasics
# using MakieCore
using GLMakie

include("recipes.jl")
export MeshLines, meshlines, meshlines!
end


==> figs_long_paper/notebook_interactive_sphere/recipes.jl <==
@recipe MeshLines begin
    around = 10
    between = 0
    width = 0.1
    color = :red
    depth_shift = 0.0
end

# https://math.stackexchange.com/questions/133177/finding-a-unit-vector-perpendicular-to-another-vector
function normal(x::Vec3f)
    y = zeros(eltype(x),3)
    m = findfirst(m->m!=0,x)
    n = mod1(m+1,3)
    y[n] = x[m]
    y[m] = -x[n]
    # norm = sqrt(y[n]^2+y[m]^2)
    # y ./= norm
    return Vec3f(normalize(y))
end

function intersectPlane(x::Vec3f, y::Vec3f)
    z = zeros(eltype(x),3)
    if iszero(x)
        z .= normalize(y)
    elseif iszero(y)
        z .= normalize(x)
    else
        z .= normalize(x) .+ normalize(y)
    end

    # norm = sqrt(z[1]^2+z[2]^2+z[3]^2)
    # z ./= norm
    zvec = Vec3f(normalize(z))


    return zvec,normal(zvec)
end

function intersectPlaneNotZeroAndLinear(x::Vec3f, y::Vec3f)
    z = zeros(eltype(x),3)
    normal = zeros(eltype(x),3)
    z .= normalize(x) .+ normalize(y)
    normal = -1.0.*normalize(x) .+ normalize(y)


    # norm = sqrt(z[1]^2+z[2]^2+z[3]^2)
    # z ./= norm
    zvec = Vec3f(normalize(z))
    normalvec = Vec3f(normalize(normal))


    return zvec,normalvec
end

function cos_angle_between_vectors(a, b)
    return abs(dot(a, b)) / (norm(a) * norm(b))
end

function r_ellipse(ϕ;a=1,b=1)
    return a*b/sqrt(a^2*sin(ϕ)^2+b^2*cos(ϕ)^2)
end

function align_ring(prev_ring::Vector{Point3f}, cur_ring::Vector{Point3f})
    n = length(prev_ring)
    best_shift = 0
    best_sum = Inf
    # Try every possible circular shift
    for shift in 0:(n-1)
        # Use circular shift to reorder cur_ring
        shifted_ring = circshift(cur_ring, shift)
        total_dist = sum(norm(prev_ring[i] - shifted_ring[i]) for i in 1:n)
        if total_dist < best_sum
            best_sum = total_dist
            best_shift = shift
        end
    end
    return circshift(cur_ring, best_shift)
end


# function Makie.plot!(ml::MeshLines{<:Tuple{<:AbstractVector{<:Point3f}}})
#     input_nodes = [:converted]
#     output_nodes = [:vertices, :faces]
#     n_around = 10
#     width = 1


#     map!(ml.attributes, input_nodes, output_nodes) do points

#         vertices = Matrix{Float32}(undef, length(points) * n_around + 2, 3)
#         faces = ones(UInt32, 2 * n_around * (length(points) - 1) + 2n_around, 3)

#         linespoints = points

#         pointsaround = Matrix{Point3f}(undef, n_around, length(linespoints))
#         angle = 2π / n_around


#         #  beginning and end are not elliptic
#         vector = Vec3f(linespoints[2] .- linespoints[1])
#         normalvec = normal(vector)
#         R = AngleAxis(angle, vector...)
#         for j in 1:n_around
#             pointsaround[j, 1] = R^(j - 1) * normalvec .* width .+ linespoints[1]
#         end
#         vector = Vec3f(linespoints[end] .- linespoints[end-1])
#         normalvec = normal(vector)
#         R = AngleAxis(angle, vector...)
#         for j in 1:n_around
#             pointsaround[j, end] = R^(j - 1) * normalvec .* width .+ linespoints[end]
#         end



#         for i in 2:length(linespoints)-1
#             p = linespoints[i]
#             prevPoint = linespoints[i-1]
#             nextPoint = linespoints[i+1]

#             v1 = Vec3f(p .- prevPoint)
#             v2 = Vec3f(nextPoint .- p)

#             # linearly dependent
#             if rank(hcat(v1, v2)) == 1
#                 normalvec = normal(v1)
#                 R = AngleAxis(angle, v1...)
#                 for j in 1:n_around
#                     pointsaround[j, i] = R^(j - 1) * normalvec .* width .+ p
#                 end
#             else
#                 #elliptic
#                 vec, normalvec = intersectPlaneNotZeroAndLinear(v1, v2)
#                 R = AngleAxis(angle, vec...)
#                 cosang = cos_angle_between_vectors(v1, vec)
#                 for j in 1:n_around
#                     pointsaround[j, i] = R^(j - 1) * normalvec .* r_ellipse(angle * (j - 1); b=width, a=width / cosang) .+ p
#                 end
#             end
#         end

#         pointsaroundVector = vec(reshape(pointsaround, (length(pointsaround), 1)))

#         rings = [[pointsaround[j, i] for j in 1:n_around] for i in 1:length(linespoints)]
#         # Align each ring (starting from the second) with the previous one:
#         for i in 2:length(rings)
#             rings[i] = align_ring(rings[i-1], rings[i])
#         end

#         # Flatten the rings into your vertices array (ensure the same order is maintained):
#         for (i, ring) in enumerate(rings)
#             for j in 1:n_around
#                 idx = (i - 1) * n_around + j
#                 vertices[idx, :] .= ring[j]
#             end
#         end
#         vertices[end-1, :] .= points[1]
#         vertices[end, :] .= points[end]

#         num_rings = length(linespoints)
#         face_idx = 1
#         for i in 1:(num_rings-1)
#             for j in 1:n_around
#                 next_j = mod1(j + 1, n_around)
#                 # First triangle of the quad
#                 faces[face_idx, :] = [(i - 1) * n_around + j,
#                     (i - 1) * n_around + next_j,
#                     i * n_around + j]
#                 face_idx += 1
#                 # Second triangle of the quad
#                 faces[face_idx, :] = [(i - 1) * n_around + next_j,
#                     i * n_around + next_j,
#                     i * n_around + j]
#                 face_idx += 1
#             end
#         end

#         for j in 1:n_around
#             next_j = mod1(j + 1, n_around)
#             faces[end-2n_around+j, :] = [next_j, j, size(vertices, 1) - 1]
#         end

#         for j in 1:n_around
#             next_j = mod1(j + 1, n_around)
#             faces[end-n_around+j, :] = [
#                 size(vertices, 1) - 2 - n_around + j,
#                 size(vertices, 1) - 2 - n_around + next_j,
#                 size(vertices, 1)]
#         end


#         return (vertices, faces)
#     end


#     # Observables.onany(update_plot, points, around)
#     # update_plot(points[], around[])

#     mesh!(ml, ml.vertices, ml.faces; transparency=false, overdraw=false, color=:red)

#     return ml
# end


function calculate_mesh_lines(points::Vector{Point3f}, n_around::Int, width::Number)
    if length(points) < 2
        return (Point3f[], GLTriangleFace[])
    end

    # Use Vector{Point3f} for vertices, not Matrix
    vertices = Vector{Point3f}(undef, length(points) * n_around + 2)
    # Use GLTriangleFace for faces
    faces_list = Vector{GLTriangleFace}()

    pointsaround = Matrix{Point3f}(undef, n_around, length(points))
    angle = 2π / n_around

    # 1. Start Cap
    vector = Vec3f(points[2] .- points[1])
    normalvec = normal(vector)
    R = AngleAxis(angle, vector...)
    for j in 1:n_around
        pointsaround[j, 1] = R^(j - 1) * normalvec .* width .+ points[1]
    end

    # 2. End Cap
    vector = Vec3f(points[end] .- points[end-1])
    normalvec = normal(vector)
    R = AngleAxis(angle, vector...)
    for j in 1:n_around
        pointsaround[j, end] = R^(j - 1) * normalvec .* width .+ points[end]
    end

    # 3. Middle segments
    for i in 2:length(points)-1
        p = points[i]
        prevPoint = points[i-1]
        nextPoint = points[i+1]

        v1 = Vec3f(p .- prevPoint)
        v2 = Vec3f(nextPoint .- p)

        # Check linear dependency
        if norm(cross(v1, v2)) < 1e-6 # approximate parallel check
            normalvec = normal(v1)
            R = AngleAxis(angle, v1...)
            for j in 1:n_around
                pointsaround[j, i] = R^(j - 1) * normalvec .* width .+ p
            end
        else
            # Elliptic joint
            vec, normalvec = intersectPlaneNotZeroAndLinear(v1, v2)
            R = AngleAxis(angle, vec...)
            cosang = cos_angle_between_vectors(v1, vec)
            # Avoid division by zero if angle is tight
            a_val = cosang > 1e-6 ? width / cosang : width

            for j in 1:n_around
                pointsaround[j, i] = R^(j - 1) * normalvec .* r_ellipse(angle * (j - 1); b=width, a=a_val) .+ p
            end
        end
    end

    # 4. Ring Alignment
    rings = [[pointsaround[j, i] for j in 1:n_around] for i in 1:length(points)]
    for i in 2:length(rings)
        rings[i] = align_ring(rings[i-1], rings[i])
    end

    # 5. Flatten vertices
    for (i, ring) in enumerate(rings)
        for j in 1:n_around
            idx = (i - 1) * n_around + j
            vertices[idx] = ring[j]
        end
    end
    vertices[end-1] = points[1]
    vertices[end] = points[end]

    # 6. Generate Faces
    # Main tube bodies
    for i in 1:(length(points)-1)
        for j in 1:n_around
            next_j = mod1(j + 1, n_around)

            # Indices in the vertices array
            p1 = (i - 1) * n_around + j
            p2 = (i - 1) * n_around + next_j
            p3 = i * n_around + j
            p4 = i * n_around + next_j

            push!(faces_list, GLTriangleFace(p1, p2, p3))
            push!(faces_list, GLTriangleFace(p2, p4, p3))
        end
    end

    # Caps (connecting to the single start/end points)
    start_point_idx = length(vertices) - 1
    end_point_idx = length(vertices)

    for j in 1:n_around
        next_j = mod1(j + 1, n_around)
        # Front cap
        push!(faces_list, GLTriangleFace(next_j, j, start_point_idx))

        # Back cap
        # (calculated based on last ring indices)
        last_ring_start = (length(points) - 1) * n_around
        p1 = last_ring_start + j
        p2 = last_ring_start + next_j
        push!(faces_list, GLTriangleFace(p1, p2, end_point_idx))
    end

    return vertices, faces_list
end


# 4. The Plot Recipe Implementation
function Makie.plot!(ml::MeshLines)
    # The input argument (points) is accessed via ml[1]
    points_observable = ml[1]

    # Use lift to recalculate the mesh whenever points, around, or width change.
    # We return a GeometryBasics.Mesh object.
    mesh_object = lift(points_observable, ml.around, ml.width) do pts, n, w
        verts, faces = calculate_mesh_lines(pts, n, w)
        return GeometryBasics.Mesh(verts, faces)
    end

    # Plot the mesh
    mesh!(ml, mesh_object; color=ml.color, depth_shift=ml.depth_shift)

    return ml
end
